JWST COMPASS: NIRSpec/G395H Transmission Observations of TOI-776 c, a 2 Rearth M Dwarf Planet

The atmospheres of planets between the size of Earth and Neptune at short orbital periods have been under intense scrutiny. Of the ~dozen planets in this regime with atmospheres studied so far, a few appear to have prominent molecular features while others appear relatively void of detectable atmospheres. Further work is therefore needed to understand the atmospheres of these planets, starting with observing a larger sample. To this end, we present the 3-5 micron transmission spectrum of TOI-776 c, a warm (Teq ~420 K), ~2 Rearth, ~7 Mearth planet orbiting an M1V star, measured with JWST NIRSpec/G395H. By combining two visits, we measure a median transit precision of ~18 ppm and ~32 ppm in the NRS1 and NRS2 detectors, respectively. We compare the transmission spectrum to both non-physical and physical models, and find no strong evidence for molecular features. For cloud-top pressures larger than 10^-3 bar, we rule out atmospheric metallicities less than 180-240x solar (depending on the reduction and modeling technique), which corresponds to a mean molecular weight of ~6-8 g/mol. However, we find simple atmosphere mixture models (H2O+H2/He or CO2+H2/He) give more pessimistic constraints, and caution that mean molecular weight inferences are model dependent. We compare TOI-776 c to the similar planet TOI-270 d, and discuss possible options for further constraining TOI-776 c's atmospheric composition. Overall, we suggest these TOI-776 c observations may represent a combination of planetary and stellar parameters that fall just below the threshold of detectable features in small planet spectra; finding this boundary is one of the main goals of the COMPASS program.

==> figures/matplotlib_style.py <==
#example style for figure uniformity 

plt.style.use('seaborn-paper')
plt.rcParams['figure.figsize'] = [7, 4]           # Figure dimensions
plt.rcParams['figure.dpi'] = 300
plt.rcParams['image.aspect'] = 1.2                       # Aspect ratio (the CCD is quite long!!!)
plt.rcParams['lines.linewidth'] = 1
plt.rcParams['lines.markersize'] = 3
plt.rcParams['lines.markeredgewidth'] = 0

cmap = plt.cm.magma
#cmap.set_bad('k',1.)

plt.rcParams['image.cmap'] = 'magma'                   # Colormap.
plt.rcParams['image.interpolation'] = None
plt.rcParams['image.origin'] = 'lower'
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.serif'] = 'DejaVu Sans'
plt.rcParams['mathtext.fontset'] = 'stixsans'
#plt.rcParams['axes.prop_cycle'] = \
#plt.cycler(color=["tomato", "dodgerblue", "gold", 'forestgreen', 'mediumorchid', 'lightblue'])
plt.rcParams['figure.dpi'] = 300
colors=["xkcd:salmon", "dodgerblue", "sandybrown", 'cadetblue', 'orchid', 'lightblue']
plt.rcParams["axes.prop_cycle"] = plt.cycler(color=colors) 
